Using Glowscript to Teach Numerical Modeling in Undergraduate Biology Education

Mathematical and numerical modeling is an increasingly important, yet often neglected, topic for biology students. We have found Glowscript to facilitate teaching and introducing computer simulations to students. In particular, the built-in the graphics and graphing capabilities can provide students with immediate feedback. Glowscript is a web-based form of visual Python that runs in a standard browser, and students can easily embed their simulations in external websites. Here we show various examples of how Glowscript is implemented in an undergraduate computational biology course. We hope these examples inspire others to adopt Glowscript in their science classrooms.

==> DrugDelivery.py <==
from vpython import *
#GlowScript 3.2 VPython

scene.width = 0
scene.height = 0

print_options(width=1000, height=100)

def Run(b):
    global running
    running = not running
    if running: b.text = "Pause"
    else: b.text = "Run"
    
def Reset(b2):
    global resetting
    resetting = 1
        
button(text="Run", pos=scene.title_anchor, bind=Run)
button(text="Reset", pos=scene.title_anchor, bind=Reset)

R = 25
phid0 = 0.4
phip0 = 0.6
Dp0 = 0.1
Dd0 = 1.
deltat = 1e-1
degrade = 0.1

s = 'Nanoparticle Drug Delivery.'
plot = graph(title=s, xtitle='radial position', ytitle='C', fast=False, width=1000, height=500, ymin=0, ymax=1)
funct1 = gcurve(color=color.red, width=2, label='Drug')
funct2 = gcurve(color=color.black, width=2, label='Polymer')
funct3 = gcurve(color=color.blue, width=2, label='Solid')

size=102  # Domain size

phid = [0. for col in range(size) ]
newphid = [0. for col in range(size) ]
phip = [0. for col in range(size) ]
newphip = [0. for col in range(size) ]
phips = [0. for col in range(size) ]

for i in range(size):
    if(i < R): 
        phid[i] = phid0
    else:
        phid[i] = 0.

for i in range(size):
    if(i < R): 
        phips[i] = phip0
    else:
        phips[i] = 0.
        
    phip[i] = 0.0
    
total_steps = 1000  # Time stepping

r = [0. for col in range(size) ]

for i in range(size):
    r[i] = i

for i in range(size):
    funct1.plot( r[i], phid[i] )
    funct2.plot( r[i], phip[i] )
    funct3.plot( r[i], phips[i] )

time = 0
while time < total_steps+1:
    rate(1000)
            
    if resetting == 1 or time < 1:
        funct1.delete()
        funct2.delete()
        funct3.delete()
 
        time = 0
        s = 'Nanoparticle Drug Delivery. Iteration = ' + time 
        plot.title = s
        resetting = 0
            
        for i in range(size):
            if(i < R): 
                phid[i] = phid0
            else:
                phid[i] = 0.
        
        for i in range(size):
            if(i < R): 
                phips[i] = phip0
            else:
                phips[i] = 0.    
         
            phip[i] = 0.
            
        for i in range(size):
            funct1.plot( r[i], phid[i] )
            funct2.plot( r[i], phip[i] )
            funct3.plot( r[i], phips[i] )
                
        print_options(clear=True)

    if running:
        time += 1
        
        Dp = Dp0 * (1 - phips[0] - phid[0])
        
        newphip[0] = phip[0] + 6. * deltat * Dp *(phip[1] - phip[0]) + deltat*degrade*phips[0]*(1 - phid[0] - phip[0] - phips[0])
        i = 1
        while(i < size-1):
            Dp = Dp0 * (1 - phips[i] - phid[i])
        
            temp = 1./float(i)
            newphip[i] = phip[i] + deltat*degrade*phips[i]*(1 - phid[i] - phip[i] - phips[i]) + deltat * Dp *(float(i+1)*phip[i+1] - 2*float(i)*phip[i] + float(i-1)*phip[i-1])*temp
                
            if(newphip[i] < 0.): newphip[i] = 0.
            if(newphip[i] > 1.): newphip[i] = 1.
            i += 1

        newphip[size-1] = 0
      
        for i in range(size):
            phip[i] = newphip[i]


        Dd = Dd0 * (1 - phips[0] - phip[0])
        
        newphid[0] = phid[0] + 6. * deltat * Dd *(phid[1] - phid[0])

        i = 1
        while(i < size-1):
            temp = 1./float(i)
            Dd = Dd0 * (1 - phips[i] - phip[i])
            
            newphid[i] = phid[i] + deltat * Dd *(float(i+1)*phid[i+1] - 2*float(i)*phid[i] + float(i-1)*phid[i-1])*temp
                
            if(newphid[i] < 0.): newphid[i] = 0.
            if(newphid[i] > 1.): newphid[i] = 1.
            i += 1

        newphid[size-1] = 0
      
        for i in range(size):
            phid[i] = newphid[i]


        i = 0
        while(i < size-1):
            phips[i] -= deltat * degrade *phips[i]*(1 - phid[i] - phip[i] - phips[i])
            i += 1
           
            
        if(time%1 == 0):
            funct1.delete()
            funct2.delete()
            funct3.delete()
            for i in range(size):
                funct1.plot( r[i], phid[i] ) 
                funct2.plot( r[i], phip[i] )
                funct3.plot( r[i], phips[i] )
                               
        s = 'Nanoparticle Drug Delivery. Iteration = ' + time 
        plot.title = s
        
        if(time == total_steps):
            print("Press any key")
            scene.waitfor('click keydown')
            time = 0
            s = 'Nanoparticle Drug Delivery. Iteration = ' + time 
            plot.title = s
            resetting = 1
            
            running = 0
            Run.text = "Run"
            print_options(clear=True)
            
    

==> LogisticGrowth.py <==
from vpython import *
#GlowScript 3.2 VPython

K = 1000
r = 1
N0 = 1
deltat = 0.1

N = N0
t = 0.

plot = graph(title= 'Logistic Growth.', xtitle='time', ytitle='N', fast=False, width=1000, height=500)
funct1 = gcurve(color=color.red, width=2, label='Population')

t = 0
while t < 200*deltat:
    rate(500)
    t = t+deltat
    oldN = N
    N = oldN + deltat*r*oldN*(K - oldN)/K 
    funct1.plot( t, N )
        



==> Microtubules.py <==
from vpython import *
#GlowScript 3.2 VPython
import random

print_options(width=1000, height=300)
display(background=color.white)

scene.title = "Model of Microtubule Dynamic Instabilities"

# MODEL PARAMETERS
L0 = 10
NCHAINS0 = 10
RADIUS = 50.
INITIALTUB = 15.
INITIALTAU = 1.0
KNUCLEATE = 0.16
KPOLYGTP = 0.004
KPOLYGTPTAU = 0.01
KPOLYGDP = 0.00
KPOLYGDPTAU = 0.0
KDEPOLYGDP = 0.7
KDEPOLYGTP = 0.0
KHYDRO = 0.04
TUBM = 11.6
TAUM = 0.5
MAXDT = 0.01

# SET UP ARRAYS FOR A MAXIMUM OF 100 CHAINS OF MAX LENGTH 100

RX = [[0.0 for col in range(100) ] for row in range(100)]
RY = [[0.0 for col in range(100) ] for row in range(100)]
RZ = [[0.0 for col in range(100) ] for row in range(100)]
TAU = [[0.0 for col in range(100) ] for row in range(100)]
RATE = [[0.0 for col in range(3) ] for row in range(100)]
HYDRO = [[0 for col in range(100) ] for row in range(100)]
LENGTH = [0 for col in range(100) ]
c = [0 for col in range(100) ]

# SOME INITIAL CALCULATIONS

INVVOLUME = 1./((4./3.)*3.14159265* RADIUS*RADIUS*RADIUS)

GLOBALTUB = INITIALTUB - NCHAINS0*L0*TUBM*INVVOLUME
GLOBALTAU = INITIALTAU
if(INITIALTAU > 0.01):
    GLOBALTAU = INITIALTAU - NCHAINS0*L0*TAUM*INVVOLUME
    
NCHAINS = NCHAINS0

# SET UP CHAINS

ICHAIN = 0
while(ICHAIN < NCHAINS):
    
    L = int(random.random() * L0)
    if (L < 3):
        L = 3
    I = 0
    while(I < L):
        if(I == 0):
            RX[ICHAIN][I] = 0.
            RY[ICHAIN][I] = 0.
            RZ[ICHAIN][I] = 0.
            DX = -1. + 2.*random.random()
            TEMP = random.random() * 2. * 3.14159265
            TEMP2 = asin(DX)
            DZ = cos(TEMP2)*cos(TEMP)
            DY = cos(TEMP2)*sin(TEMP)
        if(I > 0):
            RX[ICHAIN][I] = RX[ICHAIN][I-1] + DX
            RY[ICHAIN][I] = RY[ICHAIN][I-1] + DY
            RZ[ICHAIN][I] = RZ[ICHAIN][I-1] + DZ
            HYDRO[ICHAIN][I] = 0
            if (INITIALTAU > 0.):
                TAU[ICHAIN][I] = TAUM
        I = I + 1

        LENGTH[ICHAIN] = L
        RATE[ICHAIN][0] = KPOLYGTP * GLOBALTUB + KPOLYGTPTAU * GLOBALTUB * GLOBALTAU
    ICHAIN = ICHAIN + 1
    
DELTAT = MAXDT;

# Graphics

ICHAIN = 0
while(ICHAIN < 100):
    v1 = vector(0,0,0)
    v2 = vector(0.0001,0,0)

    p1 = dict(pos=v1, color=color.red, radius=0.1)
    p2 = dict(pos=v2, color=color.red, radius=0.1)
    c[ICHAIN] = curve(p1,p2)
        
    ICHAIN = ICHAIN + 1

ICHAIN = 0
while(ICHAIN < NCHAINS):
    I = 0
                
    while(I < LENGTH[ICHAIN]):

        v = vector(RX[ICHAIN][I],RY[ICHAIN][I],RZ[ICHAIN][I])
        if(HYDRO[ICHAIN][I] == 0):
            p = dict(pos=v, color=color.red,  radius=0.1)
        else:
            p = dict(pos=v, color=color.blue,  radius=0.1)
        c[ICHAIN].append(p)

        I = I + 1
             
    ICHAIN = ICHAIN + 1

# ITERATE SYSTEM UPDATING THE MICROTUBULES EACH TIME

TIME = 0.
LOOP = 1
while (LOOP < 500000):
    
    rate(100000)
    
# DECIDE WHAT TO DO NEXT

    TOTALRATE = 0.0
    ICHAIN = 0
    while(ICHAIN < NCHAINS):
        TOTALRATE = TOTALRATE + RATE[ICHAIN][0]
        TOTALRATE = TOTALRATE + RATE[ICHAIN][1]
        ICHAIN = ICHAIN + 1
        
    TOTALRATE = TOTALRATE + KNUCLEATE
    
    TEMP = 1./TOTALRATE
    
    if(TEMP > MAXDT):
        DELTAT = MAXDT
        CHANGE = 0
        if(random.random() < MAXDT/TEMP):
            CHANGE = 1
            
    if(TEMP < MAXDT):
        DELTAT = TEMP
        CHANGE = 1
        
    if(CHANGE == 1):
        CHANGE = 0
        TEMP = random.random()*TOTALRATE
        TALLYRATE = 0.
        
        TYPE = -1
        ICHAIN = 0
        while(ICHAIN < NCHAINS):
            TALLYRATE = TALLYRATE + RATE[ICHAIN][0]
            if(TALLYRATE > TEMP):

                TYPE = 0
                ID = ICHAIN
                CHANGE = 1
                break
            
            TALLYRATE = TALLYRATE + RATE[ICHAIN][1]
            if(TALLYRATE > TEMP):
                TYPE = 1
                ID = ICHAIN
                CHANGE = 1
                break
            
            ICHAIN = ICHAIN + 1
            
        TALLYRATE = TALLYRATE + KNUCLEATE;
        
        if(TALLYRATE > TEMP and CHANGE == 0):
            TYPE = 3
            ID = -1
            CHANGE = 1
            
        # POLYMERIZE AT PLUS END
        if(TYPE == 0):
            if(ID < 0 or ID > NCHAINS-1):
                continue
            
            ICHAIN = ID
            
            I = LENGTH[ICHAIN]-1
            if(I < 1 or I > 98):
                continue
            
            SX = RX[ICHAIN][I] - RX[ICHAIN][I-1]
            SY = RY[ICHAIN][I] - RY[ICHAIN][I-1]
            SZ = RZ[ICHAIN][I] - RZ[ICHAIN][I-1]
            
            RX[ICHAIN][I+1] = RX[ICHAIN][I] + SX
            RY[ICHAIN][I+1] = RY[ICHAIN][I] + SY
            RZ[ICHAIN][I+1] = RZ[ICHAIN][I] + SZ
            
            DX = RX[ICHAIN][I+1]
            DY = RY[ICHAIN][I+1]
            DZ = RZ[ICHAIN][I+1]
            
            TEMP = DX*DX + DY*DY + DZ*DZ
            
            if(TEMP < RADIUS*RADIUS):
                HYDRO[ICHAIN][I+1] = 0
                LENGTH[ICHAIN] = LENGTH[ICHAIN] + 1
                
                GLOBALTUB = GLOBALTUB - TUBM*INVVOLUME
                
                if(GLOBALTAU > TAUM*INVVOLUME):
                    GLOBALTAU = GLOBALTAU - TAUM*INVVOLUME
                    TAU[ICHAIN][I+1] = TAUM
                else:
                    GLOBALTAU = 0.0
                    TAU[ICHAIN][I+1] = 0.
                    
            if(LENGTH[ICHAIN] > 97):
                LENGTH[ICHAIN] = 97
                
        # DEPOLYMERIZE AT PLUS END
        if(TYPE == 1):
            if(ID < 0 or ID > NCHAINS-1):
                continue
            
            ICHAIN = ID
            I = LENGTH[ICHAIN]-1
            if(I < 1 or I > 98):
                continue
            
            GLOBALTAU = GLOBALTAU + INVVOLUME*TAU[ICHAIN][I]
            GLOBALTUB = GLOBALTUB + INVVOLUME*TUBM
            LENGTH[ICHAIN] = LENGTH[ICHAIN] - 1
            
            if(LENGTH[ICHAIN] < 3):
                ICHAIN2 = NCHAINS - 1
                L = LENGTH[NCHAINS - 1]
                J = 0
                while(J < L):
                    RX[ICHAIN][J] = RX[ICHAIN2][J]
                    RY[ICHAIN][J] = RY[ICHAIN2][J]
                    RZ[ICHAIN][J] = RZ[ICHAIN2][J]
                    HYDRO[ICHAIN][J] = HYDRO[ICHAIN2][J]
                    J = J + 1
                J = 0
                while(J < 3):
                    RATE[ICHAIN][J] = RATE[ICHAIN2][J]
                    J = J + 1
                    
                LENGTH[ICHAIN] = LENGTH[ICHAIN2]
                NCHAINS = NCHAINS - 1
                
        if(TYPE == 3):
            if(NCHAINS < 98):
                RX[NCHAINS][0] = 0.
                RY[NCHAINS][0] = 0.
                RZ[NCHAINS][0] = 0.
    
                DX = -1. + 2.*random.random()
                TEMP = random.random() * 2. * 3.14159265
                TEMP2 = asin(DX)
                DZ = cos(TEMP2)*cos(TEMP)
                DY = cos(TEMP2)*sin(TEMP)
                
                RX[NCHAINS][1] = RX[NCHAINS][0] + DX
                RY[NCHAINS][1] = RY[NCHAINS][0] + DY
                RZ[NCHAINS][1] = RZ[NCHAINS][0] + DZ
                
                RX[NCHAINS][2] = RX[NCHAINS][1] + DX
                RY[NCHAINS][2] = RY[NCHAINS][1] + DY
                RZ[NCHAINS][2] = RZ[NCHAINS][1] + DZ
                
                HYDRO[NCHAINS][0] = 0
                HYDRO[NCHAINS][1] = 0
                HYDRO[NCHAINS][2] = 0
                
                LENGTH[NCHAINS] = 3
                RATE[NCHAINS][0] = KPOLYGTP * GLOBALTUB + KPOLYGTPTAU * GLOBALTUB * GLOBALTAU;
                if(RATE[NCHAINS][0] < 1e-5):
                    RATE[NCHAINS][0] = 1e-5
                    
                RATE[NCHAINS][1] = KDEPOLYGTP
                NCHAINS = NCHAINS + 1
                
    # HYDROLYSIS OF GTP (BOUND TO MICROTUBULE) TO GDP
    # AND RE-CALCULATE RATES...

    ICHAIN = 0
    while(ICHAIN < NCHAINS):
        I = 0
        while(I < LENGTH[ICHAIN]):
            if(HYDRO[ICHAIN][I] == 0):
                TEMP = random.random()
                TEMP2 = 1. - exp(-KHYDRO*DELTAT)
                if(TEMP < TEMP2):
                    HYDRO[ICHAIN][I] = 1
                    
            I = I + 1
             
        I = LENGTH[ICHAIN] - 1
        if(HYDRO[ICHAIN][I] == 0):
            RATE[ICHAIN][0] = KPOLYGTP * GLOBALTUB + KPOLYGTPTAU * GLOBALTUB *GLOBALTAU
            RATE[ICHAIN][1] = KDEPOLYGTP
        else:
            RATE[ICHAIN][0] = KPOLYGDP * GLOBALTUB + KPOLYGDPTAU * GLOBALTUB *GLOBALTAU
            RATE[ICHAIN][1] = KDEPOLYGDP
    
        if(RATE[ICHAIN][0] < 1e-5):
            RATE[ICHAIN][0] = 1e-5
            
        ICHAIN = ICHAIN + 1
    

    TIME = TIME + DELTAT
    LOOP += 1
        
    if(LOOP%100 == 0):
        TEMP = 0.0
        ICHAIN = 0
        while(ICHAIN < NCHAINS):
            TEMP = TEMP + LENGTH[ICHAIN]
            ICHAIN = ICHAIN + 1
                
        TEMP = TEMP / NCHAINS
            
        print(TIME, NCHAINS, TEMP, GLOBALTUB, GLOBALTAU)
        
        ICHAIN = 0
        while(ICHAIN < 98):
            c[ICHAIN].clear()
            
            ICHAIN = ICHAIN + 1

        ICHAIN = 0
        while(ICHAIN < NCHAINS):
            I = 1
                        
            while(I < LENGTH[ICHAIN]):
    
                v = vector(RX[ICHAIN][I],RY[ICHAIN][I],RZ[ICHAIN][I])
                if(HYDRO[ICHAIN][I] == 0):
                    p = dict(pos=v, color=color.red,  radius=0.4)
                else:
                    p = dict(pos=v, color=color.blue,  radius=0.4)
                c[ICHAIN].append(p)
    
                I = I + 1
                 
            ICHAIN = ICHAIN + 1








==> Zombies.py <==
from vpython import *
#GlowScript 3.2 VPython

# This is the constants for the model - we can play around with these to make our Zombies behave how we want them to
Pi = 0.
beta = 0.1
delta = 0
rho = 0.1
alpha = 0.01
dt = 0.1
t = 0.

# The populations (with 0.01% zombification to begin with). 
S = 99.99
I = 0.
Z = 0.01
R = 0.0

# Storing the old values
oldS = S
oldI = I
oldZ = Z
oldR = R

s = 'Zombie Apocalypse.'
oscillation = graph(title=s, xtitle='time (days)', ytitle='percentage', fast=False, width=1000, height=500)
functS = gcurve(color=color.blue, width=2, label='Susceptible')
functI = gcurve(color=color.magenta, width=2, label='Infected')
functZ = gcurve(color=color.red, width=2, label='Zombies')
functR = gcurve(color=color.black, width=2, label='Removed')

t = 0
while t < 1000*dt:
    rate(500)
    # Updating time, and storing old values for calculation
    t = t+dt
    oldS = S
    oldI = I
    oldZ = Z
    oldR = R
    
    # Updating the populations. The new values are updated using the old values.
    S = oldS + dt*(Pi - beta*oldS*oldZ - delta*oldS)
    I = oldI + dt*(beta*oldS*oldZ - rho*oldI - delta*oldI)
    Z = oldZ + dt*(rho*oldI - alpha*oldS*oldZ)
    R = oldR + dt*(delta*oldS + delta*oldI + alpha*oldS*oldZ)
 
    # plot the populations
    functS.plot( t, S)
    functI.plot( t, I)
    functZ.plot( t, Z)
    functR.plot( t, R)
        


